Towards Efficient Large Scale Spatial-Temporal Time Series Forecasting via Improved Inverted Transformers

Time series forecasting at scale presents significant challenges for modern prediction systems, particularly when dealing with large sets of synchronized series, such as in a global payment network. In such systems, three key challenges must be overcome for accurate and scalable predictions: 1) emergence of new entities, 2) disappearance of existing entities, and 3) the large number of entities present in the data. The recently proposed Inverted Transformer (iTransformer) architecture has shown promising results by effectively handling variable entities. However, its practical application in large-scale settings is limited by quadratic time and space complexity ($O(N^2)$) with respect to the number of entities $N$. In this paper, we introduce EiFormer, an improved inverted transformer architecture that maintains the adaptive capabilities of iTransformer while reducing computational complexity to linear scale ($O(N)$). Our key innovation lies in restructuring the attention mechanism to eliminate redundant computations without sacrificing model expressiveness. Additionally, we incorporate a random projection mechanism that not only enhances efficiency but also improves prediction accuracy through better feature representation. Extensive experiments on the public LargeST benchmark dataset and a proprietary large-scale time series dataset demonstrate that EiFormer significantly outperforms existing methods in both computational efficiency and forecasting accuracy. Our approach enables practical deployment of transformer-based forecasting in industrial applications where handling time series at scale is essential.

==> archive/flattener.py <==
import os
import argparse


def get_relative(root_path, paths):
    if root_path[-1] != os.path.sep:
        root_path += os.path.sep
    paths_new = []
    root_len = len(root_path)
    for path in paths:
        paths_new.append(path[root_len:])
    return paths_new


def main(in_path, exts):
    fname = os.path.basename(in_path)
    out_path = os.path.join(
        '.', '{0}.txt'.format(fname))

    valid_ext = {}
    for ext in exts:
        valid_ext[ext] = 0

    valid_paths = []
    valid_dirs = []
    for file_dir, sub_dirs, files in os.walk(in_path):
        for sub_dir in sub_dirs:
            valid_dirs.append(os.path.join(file_dir, sub_dir))

        for f in files:
            ext = f.split('.')[-1]
            if ext in valid_ext:
                valid_paths.append(
                    os.path.join(file_dir, f))

    rel_paths = get_relative(in_path, valid_paths)
    rel_dirs = get_relative(in_path, valid_dirs)

    with open(out_path, 'w') as f0:
        f0.write('n_dir={0:d}\n'.format(len(rel_dirs)))
        for rel_dir in rel_dirs:
            f0.write('{0}\n'.format(rel_dir))

        f0.write('n_file={0:d}\n'.format(len(rel_paths)))
        for i, rel_path in enumerate(rel_paths):
            f0.write('#$&*start#$&*.{0}\n'.format(rel_path))
            with open(valid_paths[i], 'r') as f1:
                for line in f1:
                    f0.write(line)
            if line == '\n':
                f0.write('#$&*end#$&*\n')
            else:
                f0.write('\n#$&*end#$&*\n')


# python flattener.py --path ./release --valid_ext py md csv
if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument('--path')
    parser.add_argument('--valid_ext', nargs='+')
    args = parser.parse_args()
    main(args.path, args.valid_ext)


==> archive/unflattener.py <==
import os
import argparse

def main(path_in, out_dir):
    fname = os.path.basename(path_in)
    fname = fname[:-4]
    root_dir = os.path.join(out_dir, fname)
    if not os.path.isdir(root_dir):
        os.mkdir(root_dir)

    with open(path_in, 'r') as f0:
        line = f0.readline()
        n_dir = line.split('=')[1]
        n_dir = int(n_dir)
        for _ in range(n_dir):
            line = f0.readline()
            line = line.rstrip('\n')
            out_dir = os.path.join(root_dir, line)
            if not os.path.isdir(out_dir):
                os.mkdir(out_dir)

        line = f0.readline()
        n_file = line.split('=')[1]
        n_file = int(n_file)
        while n_file > 0:
            line = f0.readline()
            if line[:13] == '#$&*start#$&*':
                out_path = line[14:]
                out_path = out_path.rstrip('\n')
                out_path = os.path.join(root_dir, out_path)
                f1 = open(out_path, 'w')
            elif line[:11] == '#$&*end#$&*':
                f1.close()
                n_file -= 1
            else:
                f1.write(line)


# python unflattener.py --path release.txt --out_dir .
if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument('--path')
    parser.add_argument('--out_dir')
    args = parser.parse_args()
    main(args.path, args.out_dir)

